Minimally Invasive Flexible Needle Manipulation Based on Finite Element Simulation and Cross Entropy Method

We present a novel approach for minimally invasive flexible needle manipulations by pairing a real-time finite element simulator with the cross-entropy method. Additionally, we demonstrate how a kinematic-driven bang-bang controller can complement the control framework for better tracking performance. We show how electromagnetic (EM) tracking can be readily incorporated into the framework to provide controller feedback. Tissue phantom experiment with EM tracking shows the average targeting error is $0.16 \pm 0.29mm$.

==> figures/program_files/make_indicator_fig.m <==
close all;
fig = openfig('indicator_value.fig');
ax = gca;

set(fig, "Color", 'w');
set(fig, 'PaperUnits', 'inches');
pos = get(fig, "Position");
set(fig, 'Position', [pos(1), pos(2), 3.5, 1.8]);

fontsize(8, "points")
fontname(fig, "Times New Roman")

% legend
ax.Legend.String = {'ideal', 'noisy', 'fit'};
legend('location', 'best');

% axis label
ylabel('$err$ (mm)', 'Interpreter', 'latex')
xlabel('$\mathcal{I}$', 'Interpreter', 'latex')

% axis limit
ylim([0, 3]);
xlim([0, 0.3])

% markers
h = ax.Children;
h(2).SizeData = 15; h(2).MarkerEdgeColor = 'k';
h(3).Marker = '.'; h(3).MarkerEdgeColor = 'k';

% export
print(gcf, '../indicator_value.png', '-dpng', '-r600')

==> figures/program_files/make_simulation_fig.m <==
fig = openfig('simulation.fig');
pos = get(gcf, 'Position');
set(gcf, 'Position', [pos(1), pos(2), 510, 134]);

ax = gca;
ax.XTick = [];
ax.YTick = 0;
ax.XLim = [-75, 95];
ax.YLim = [-20, 20];

% Patch
h = get(ax, 'Children');
P1 = h(end);
P2 = h(end - 1);
P1.EdgeAlpha = 0;
P2.EdgeAlpha = 0;


h(2) = []; % Remove label
